Deploying a Retrieval based Response Model for Task Oriented Dialogues

Task-oriented dialogue systems in industry settings need to have high conversational capability, be easily adaptable to changing situations and conform to business constraints. This paper describes a 3-step procedure to develop a conversational model that satisfies these criteria and can efficiently scale to rank a large set of response candidates. First, we provide a simple algorithm to semi-automatically create a high-coverage template set from historic conversations without any annotation. Second, we propose a neural architecture that encodes the dialogue context and applicable business constraints as profile features for ranking the next turn. Third, we describe a two-stage learning strategy with self-supervised training, followed by supervised fine-tuning on limited data collected through a human-in-the-loop platform. Finally, we describe offline experiments and present results of deploying our model with human-in-the-loop to converse with live customers online.

==> figures/plot_figure_2.py <==
from collections import defaultdict
from pathlib import Path

import matplotlib.pyplot as plt
import openpyxl

XLSX_FILE = Path("rrs_aab_results.xlsx")
# XLSX_FILE = Path("aab_results.xlsx")
SHEET_NAME = "balanced"
# SHEET_NAME = "aab_only"
OUTPUT_FILE = "rrs_aab_balanced.pdf"

wb_obj = openpyxl.load_workbook(XLSX_FILE)
sheet = wb_obj[SHEET_NAME]

selected_cols = ["SFT_Rec@1", "SFT_MRR", "SST_MRR", "SST_Rec@1"]
max_points = 25  # we don't need to plot them all because they look almost flat after 25 epoches
col_names = {}

for column in sheet.iter_cols(0, sheet.max_column):
    col_header = column[0].value
    if col_header not in selected_cols:
        continue
    col_names[col_header] = [cell.value for cell in column[1:]]


X = [x for x in range(0, min(sheet.max_row, max_points) - 1)]
markers = ["s", "o", "^", "d"]

for (k, v), m in zip(col_names.items(), markers):
    plt.plot(X, v, "--", label=k, marker=m, markerfacecolor="none")

plt.legend()
plt.grid(linestyle=":")
plt.xlabel("Checkpoint")
plt.savefig(OUTPUT_FILE)


==> figures/plot_runtime.py <==
import json
import os
from pathlib import Path
import numpy as np
import matplotlib.pyplot as plt


def read_data(bench_name):
    data = json.loads(Path(f'./data/{bench_name}/templates-10-5K.json').read_text())
    x = []
    y = []
    for run in data:
        stats = np.array(run['iteration_stats'])
        mean = np.mean(stats)
        num_templates = run['config']['num_templates']

        upper_quartile = np.percentile(stats, 75)
        lower_quartile = np.percentile(stats, 25)
        IQR = (upper_quartile - lower_quartile) * 1.5
        quartile_set = (lower_quartile - IQR, upper_quartile + IQR)
        outliers = stats[np.where((stats < quartile_set[0]) | (stats > quartile_set[1]))]

        print(num_templates, mean*1000, len(outliers), np.average(stats[np.where((stats > quartile_set[0]) & (stats < quartile_set[1]))])*1000)
        x.append(num_templates)
        y.append(mean)
    return x, y


def plot_bench_data(bench_name):
    x, y = read_data(bench_name)

    y = np.array(y) * 1000

    fig, ax = plt.subplots()

    ax.plot(x, y, "-", label='g4dn.xlarge inference', marker='o', markerfacecolor="none")

    ax.legend()
    ax.grid(linestyle=":")
    ax.set(xlabel='Templates', ylabel='Runtime (ms)')

    ax.set_ylim(0, max(y))
    ax.set_xlim(0, max(x))

    plt.savefig(f'./runtime/{bench_name}.pdf')
    plt.savefig(f'./runtime/{bench_name}.png')


def plot_all(limit=-1):
    x1, y1 = read_data('cpu/RankingModelCachedBench')
    x2, y2 = read_data('gpu/RankingModelCachedBench')

    y1 = np.array(y1) * 1000
    y2 = np.array(y2) * 1000

    if limit != -1:
        x1 = x1[:limit]
        x2 = x2[:limit]
        y1 = y1[:limit]
        y2 = y2[:limit]

    fig, ax = plt.subplots()

    ax.plot(x1, y1, "-", label='c5.2xlarge inference', marker='o', markerfacecolor="none")
    ax.plot(x2, y2, "-", label='g4dn.xlarge inference', marker='x', markerfacecolor="none")

    ax.legend()
    ax.grid(linestyle=":")
    ax.set(xlabel='Templates', ylabel='Runtime (ms)')

    ax.set_ylim(0, max(y1))
    ax.set_xlim(0, max(x1))

    plt.savefig(f'./runtime/cpu-gpu-runtime-lim{limit}.pdf')
    plt.savefig(f'./runtime/cpu-gpu-runtime-lim{limit}.png')


if __name__ == '__main__':
    plot_bench_data('gpu/RankingModelCachedBench')
    plot_bench_data('cpu/RankingModelCachedBench')
    plot_all(limit=-1)
    # plot_all(limit=10)
    # plot_all(limit=19)

